Tuning Music Education: AI-Powered Personalization in Learning Music

Recent AI-driven step-function advances in several longstanding problems in music technology are opening up new avenues to create the next generation of music education tools. Creating personalized, engaging, and effective learning experiences are continuously evolving challenges in music education. Here we present two case studies using such advances in music technology to address these challenges. In our first case study we showcase an application that uses Automatic Chord Recognition to generate personalized exercises from audio tracks, connecting traditional ear training with real-world musical contexts. In the second case study we prototype adaptive piano method books that use Automatic Music Transcription to generate exercises at different skill levels while retaining a close connection to musical interests. These applications demonstrate how recent AI developments can democratize access to high-quality music education and promote rich interaction with music in the age of generative AI. We hope this work inspires other efforts in the community, aimed at removing barriers to access to high-quality music education and fostering human participation in musical expression.

==> Supplementary/simplify.py <==
from music21 import converter, instrument, chord, stream, note, pitch, interval, duration

def create_block_chord(pitches, duration):
    unique_pitches = [pitch.Pitch(p) for p in pitches]
    block_chord = chord.Chord(unique_pitches)
    block_chord.duration.quarterLength = duration
    return block_chord

def process_measure(measure):
    new_measure = stream.Measure()
    new_measure.number = measure.number
    pitches_in_measure = set()
    for voice in measure.voices:
        for element in voice.notesAndRests:
            if isinstance(element, note.Note):
                pitches_in_measure.add(element.pitch.nameWithOctave)
            elif isinstance(element, chord.Chord):
                pitches_in_measure.update(p.nameWithOctave for p in element.pitches)
    print(f"Measure {measure.number}: Found {len(pitches_in_measure)} unique pitches")
    if pitches_in_measure:
        measure_duration = measure.duration.quarterLength
        block_chord = create_block_chord(pitches_in_measure, measure_duration)
        new_measure.append(block_chord)
        print(f" Created block chord with {len(block_chord.pitches)} unique notes")
    else:
        rest = note.Rest()
        rest.duration.quarterLength = measure.duration.quarterLength
        new_measure.append(rest)
        print(" Created rest for empty measure")
    for element in measure:
        if not isinstance(element, stream.Voice):
            new_measure.insert(element.offset, element)
    return new_measure

def process_left_hand(left_hand):
    new_left_hand = stream.Part()
    new_left_hand.insert(0, left_hand.getInstrument())
    for measure in left_hand.getElementsByClass('Measure'):
        new_measure = process_measure(measure)
        new_left_hand.append(new_measure)
    return new_left_hand

def process_right_hand(right_hand):
    new_right_hand = stream.Part()
    new_right_hand.insert(0, right_hand.getInstrument())
    
    for measure in right_hand.getElementsByClass('Measure'):
        new_measure = stream.Measure()
        new_measure.number = measure.number
        
        for voice in measure.voices:
            new_voice = stream.Voice()
            notes = list(voice.notesAndRests)
            i = 0
            while i < len(notes):
                element = notes[i]
                if isinstance(element, note.Note) and element.duration.type == "16th":
                    # Check if next note is also a 16th note
                    if i + 1 < len(notes) and isinstance(notes[i+1], note.Note) and notes[i+1].duration.type == "16th":
                        # Create an 8th note with the pitch of the first 16th note
                        new_note = note.Note(element.pitch)
                        new_note.duration = duration.Duration('eighth')
                        new_voice.insert(element.offset, new_note)
                        i += 2  # Skip the next note
                    else:
                        # If it's a single 16th note, keep it as is
                        new_voice.insert(element.offset, element)
                        i += 1
                else:
                    # For all other elements, keep them as is
                    new_voice.insert(element.offset, element)
                    i += 1
            
            new_measure.insert(0, new_voice)
        
        # Add any non-voice elements (like chord symbols) to the measure
        for element in measure.elements:
            if not isinstance(element, stream.Voice):
                new_measure.insert(element.offset, element)
        
        new_right_hand.append(new_measure)
    
    return new_right_hand

def main():
    # Load the MusicXML file
    score = converter.parse('2. Subsection.musicxml')

    left_hand = score.parts[1]
    right_hand = score.parts[0]

    # Process the left hand
    new_left_hand = process_left_hand(left_hand)

    # Process the right hand
    new_right_hand = process_right_hand(right_hand)

    # Replace the original parts with the modified versions
    score.replace(left_hand, new_left_hand)
    score.replace(right_hand, new_right_hand)
    print("Replaced original parts with modified versions")

    # Write the modified score to a new file
    score.write('musicxml', 'output.musicxml')
    print("Wrote modified score to output.musicxml")

if __name__ == "__main__":
    main()

